Software refactoring and rewriting: from the perspective of code transformations

To refactor already working code while keeping reliability, compatibility and perhaps security, we can borrow ideas from micropass/nanopass compilers. By treating the procedure of software refactoring as composing code transformations, and compressing repetitive transformations with automation tools, we can often obtain representations of refactoring processes short enough that their correctness can be analysed manually. Unlike in compilers, in refactoring we usually only need to consider the codebase in question, so regular text processing can be extensively used, fully exploiting patterns only present in the codebase. Aside from the direct application of code transformations from compilers, many other kinds of equivalence properties may also be exploited. In this paper, two refactoring projects are given as the main examples, where 10-100 times simplification has been achieved with the application of a few kinds of useful transformations.

==> anc/figsrc/cjdns-macros0.tex <==
\input{utils.tex}
\input{verb.tex}
\begin{document}
\begin{CVerbatim}
\sub{(a)}\cmr{In \texttt{switch/test/LabelSplicer_test.c}:}
#include "util/Constant.h"
uint64_t expected = Constant_base2(000010000);
\cmr{... which, after C preprocessor expansion, expands to:}
<?js file.Constant_JS = require("../util/Constant.js"); ?>
uint64_t expected = <?js return file.Constant_JS.base2( "000010000" ) ?>;
\cmr{... which, after Nodejs macro expansion, expands to:}
uint64_t expected = ((uint16_t) 0x010ul);
\end{CVerbatim}

\begin{CVerbatim}
\sub{(b)}\cmr{In \texttt{interface/ETHInterface_admin.c}:}
#include "util/Linker.h"
Linker_require("interface/ETHInterface_" + builder.config.systemName + ".c")
\cmr{... which, after C preprocessor expansion, expands to:}
<?js file.links.push("interface/ETHInterface_" + builder.config.systemName + ".c"); ?>
\cmr{... which, after Nodejs macro expansion, only leaves whitespace.}
\end{CVerbatim}

\begin{CVerbatim}
\sub{(c)}\cmr{Example Nodejs macro:}
<?js console.log(file.links); return builder.config.systemName; ?>
\cmr{... which is converted to the following object by \texttt{builder.js}:}
new Function('file', 'require', 'fileName', 'console', 'builder',
    ' console.log(file.links); return builder.config.systemName; ')
\cmr{... which is evaluated with the arguments bound to corresponding values; among these values,}
\cmr{\texttt{file} and \texttt{fileName} are specific to the source file where the evaluated macro is from.}
\end{CVerbatim}
\end{document}



==> anc/figsrc/cjdns-macros1.tex <==
\input{utils.tex}
\input{verb.tex}
\begin{document}
\begin{CVerbatim}
\sub{(a)}\cmr{In \texttt{util/Constant.h}:}
<?js request("Constant_JS", "./util/Constant.js"); ?>
\cmr{... which is converted to the following object by \texttt{jsmacro.js}:}
new Function('file', 'request', ' request("Constant_JS", "./util/Constant.js"); ')
\cmr{... for whose evaluation, \texttt{request} is bound to:}
function (str, path) \{ if (!file[str]) file[str] = require(path); \}
\cmr{\texttt{<?js ... ?>} macros are only expanded in the \texttt{make} phase.}
\end{CVerbatim}

\begin{CVerbatim}
\sub{(b)}\cmr{In \texttt{test/testcjdroute.c}:}
<$js jscfg.links[fileName] = jscfg.testLinks; $>
\cmr{... which is converted to the following object by \texttt{jsmacro.js}:}
new Function('fileName', 'jscfg', ' jscfg.links[fileName] = jscfg.testLinks; ')
\cmr{... for whose evaluation, \texttt{jscfg} is bound to a global variable with the same name from}
\cmr{\texttt{jscfg.js}; \texttt{<$js ... $>} macros are only expanded in the \texttt{node jscfg.js} phase.}
\end{CVerbatim}
\end{document}



==> anc/figsrc/comp-merge.tex <==
\input{utils.tex}
\input{verb.tex}
\begin{document}
\begin{CVerbatim}
\sub{(a)}$ git checkout d156a243~1; git clean -f; rm -rf build_new
$ export SOURCE_DATE_EPOCH=0; node node_build/make.js
$ git checkout d156a243; node jscfg.js; make; mkdir build_new
$ find . -name '*.i' | grep -vE 'build_(linux|new)|dependencies' |
  sed 's@^\bs./@@' | perl-rename 's@/@_@g; s/\bs./_c.o./; s@^@build_new/@'
$ sed -i -e 's@# 54 "./exception/Er.h"@# 57 "./exception/Er.h"@' \bs
      -e '/_main\bs>/ s/;int /; int /' build_linux/*.i
$ diff -ur build_linux build_new --exclude '*.ii' --exclude '*.o' | less
\end{CVerbatim}

\begin{CVerbatim}
\sub{(b)}$ git reset --hard 4dc72771; git merge 9834e9be
$ git checkout 9834e9be xspress3App/src/xspress3EpicsQD.* \bs
      xspress3App/Db/xspress3_QD.template \bs
      xspress3App/Db/xspress3_AttrReset_QD.template \bs
      xspress3App/Db/xspress3Channel.template \bs
$ git checkout 4dc72771 xspress3App/src/xspress3Epics.* \bs
      xspress3App/Db/xspress3.template \bs
      xspress3App/Db/xspress3_AttrReset.template
$ git status | sed -nr '/deleted/ s/.*: +//p' | xargs git rm
$ git checkout 9834e9be iocs/xspress3IOC/xspress3App/opi/edl/*ChannelTop.edl
$ git checkout 074365e1 xspress3App/src/Makefile xspress3App/Db/Makefile \bs
      iocs/xspress3IOC/xspress3App/src/Makefile \bs
      iocs/xspress3IOC/xspress3App/Db/Makefile
$ git commit -am "Merge branch 'QD' into CARS."
\end{CVerbatim}
\end{document}



==> anc/figsrc/epics-tree.tex <==
\input{utils.tex}
\geometry{landscape}
\usepackage[edges]{forest}
\usetikzlibrary{arrows.meta, calc}
\forestset{nprune/.style = {text = black!66}, myfolder/.style = {
	folder, grow' = 0, fit = band, s sep = 0,
	font = \ttfamily, text height = 1.8ex, text depth = 0.3ex
}}
\tikzset{
	x = \baselineskip, y = \baselineskip, note/.style = {
	anchor = north west, align = left,
	font = \rmfamily\itshape, black!66
}}
\begin{document}
\newcommand*{\m}{\textrm{\textit{(m)}}}
\newcommand*{\angled}[1]{$\langle$#1$\rangle$}
\let\u\baselineskip
\begin{forest}
	[{}, phantom, s sep = 1.5\u
		[ADXspress3/\m, for tree = {myfolder}
			[iocs/\m
				[{xspress3IOC/, ...}]]
			[configure/\m
				[{RULES, RELEASE, ...}]]
			[xspress3App/\m
				[src/\m
					[{xspress3Epics.cpp, ...}]]
				[Db/\m
					[{xsp3.template, xsp3.req}]
					[...]]
				[opi/\m
					[edl/\m
						[{xspress3\_4chan.edl, ...}]]
					[...]]]
			[xspress3Support/\m
				[os/
					[linux-x86\_64/ [{libxspress3.a, ...}]]]
				[{xspress3.h, ...}]]
			[...]
			[{lib/, db/, ...}, nprune]]
	    [xspress3IOC/\m, for tree = {myfolder}, l+ = 2.63\u
			[configure/\m
				[{RULES, RELEASE, ...}]]
			[xspress3App/\m
				[src/\m [xspress3AppMain.cpp]]
				[Db/\m, after packing node = {s = 0}
					[4Channel.substitutions]
					[...]]
				[opi/\m
					[edl/\m
						[{4ChannelTop.edl, ...}]]
					[...]]]
			[iocBoot/\m
				[iocXspress3/\m
					[{st.cmd, xsp3-chan.sh}]
					[xsp3-chan.substitutions]
					[...]]
				[...]]
			[{bin/, db/, ...}, nprune]]]
	\newcommand*{\note}[2]{
		\draw let \p0 = (!2312.east), \p1 = (#1.north)
			in (\x0 + 1.5\u, \y1) node [note] {[#2]};
	}
	\draw [-{Stealth[length = 0.16cm]}, shorten >= 1\u, shorten <= 1\u,
		black!66] (!111.east) -- (!2.west);
	\note{!1}{``(m)'' means there is a \texttt{Makefile} in this directory.}
	\note{!11}{%
		The inner \texttt{\angled{xxx}IOC} trees are used to build executable
		IOC\\files, which use libraries and other files from the outer tree.%
	}
	\note{!12}{%
		The build system of EPICS is composed of the \texttt{configure}\\
		directory and the \texttt{Makefile}s noted above.%
	}
	\note{!131}{%
		Code in the outer \texttt{src} directory wrap vendor interfaces into\\
		EPICS libraries usable by IOC executables.%
	}
	\note{!132}{%
		Interfaces from EPICS libraries are translated by ``databases''\\
		and related files into Process Variables (PVs) accessible through\\
		Channel Access (CA), the network protocol spoken by IOCs.%
	}
	\note{!133}{%
		Operator Interfaces (OPIs) are GUIs used to access groups\\
		of PVs; there are multiple OPI programs and corresponding\\formats,
		eg.\ MEDM/\texttt{.adl} and EDM/\texttt{.edl}.%
	}
	\note{!14}{Vendor libraries are put under \texttt{\angled{xxx}Support}.}
	\note{!141}{%
		The subdirectories of \texttt{iocBoot} are used to store startup files\\
		for IOCs, the first of which are scripts interpreted by IOC\\
		executables, often named \texttt{st.cmd}; during startup
		``databases''\\(\texttt{.db}/\texttt{.template}),
		``database'' templates (\texttt{.substitutions})\\
		and other ancillary files may be loaded by these scripts.%
	}
	\note{!16}{These are created by the build system, and contain built files.}
\end{forest}
\end{document}



==> anc/figsrc/utils.tex <==
\documentclass{article}
\usepackage{geometry}
\geometry{a4paper, hmargin = {2.5cm, 2cm}}
\pagestyle{empty}



==> anc/figsrc/verb.tex <==
\usepackage{fancyvrb, xcolor}
\DefineVerbatimEnvironment{CVerbatim}{Verbatim}{commandchars = {\\\{\}}}
\addtolength{\parskip}{6pt}
\newcommand{\sub}[1]{\noindent\llap{\large\textrm{#1}\hspace{0.36cm}}}
\newcommand*{\cm}[1]{\textcolor{black!66}{#1}}
\newcommand*{\cmr}[1]{\cm{\rmfamily\itshape#1}}
\newcommand*{\bs}{\char92}


